Hidden Analytic Relations for Two-Loop Higgs Amplitudes in QCD

We compute the Higgs plus two-quark and one-gluon amplitudes ($H \rightarrow q \bar{q} g$) and Higgs plus three-gluon amplitudes ($H \rightarrow 3g$) in the Higgs effective theory with a general class of operators. By changing the quadratic Casimir $C_F$ to $C_A$, the maximally transcendental parts of the $H \rightarrow q \bar{q} g$ amplitudes turn out to be equivalent to that of the $H \rightarrow 3g$ amplitudes, which also coincide with the counterparts in ${\cal N}=4$ SYM. This generalizes the so-called maximal transcendentality principle to the Higgs amplitudes with external quark states, thus to the full QCD theory. We further verify that the correspondence applies also to two-loop form factors of more general operators, in both QCD and scalar-YM theory. Another interesting relation is also observed between the planar $H \rightarrow q \bar{q} g$ amplitudes and the minimal density form factors in ${\cal N}=4$ SYM.

==> anc/MaxTranRemainder_FF_qqg.txt <==
(* Below we give the maximal transcendentality part of the remainder function for the form factors with length-2 operators: $O_0=tr(F^2)$ and $\bar\psi\psi$, and length-3 operator ${\cal O}_4 \sim F_{\mu\nu}D^\mu(\bar\psi\gamma^\nu\psi)$. We express the result in a basis of 2d Harmonic polylogarithms. *)


(* Results for the form factor with operator $tr(F^2)$. {trFFCaCa, trFFCaCf, trFFCfCf} are associated with color factors {C_A^2, CA*CF, CF^2} respectively. *)

trFFCaCa = (-3*G[0, z]^2*G[1, z]^2)/2 + (4*G[0, z]*G[1, z]^3)/3 + 
 G[0, y]^2*((-3*G[0, z]^2)/2 + G[0, z]*G[1, z] + G[1, z]^2/2 + 
   G[1, y]*(2*G[0, z] - 2*G[1, z] - 2*G[1 - z, y]) + 
   (G[0, z] + G[1, z])*G[1 - z, y] + G[1 - z, y]^2/2) - 
 2*G[0, z]*G[1, z]^2*G[-z, y] + 2*G[1, z]^2*G[-z, y]^2 - 
 (4*G[1, z]*G[-z, y]^3)/3 + G[1 - z, y]^2*(G[0, z]^2/2 + 2*G[0, z]*G[1, z] - 
   2*G[1, z]*G[-z, y]) + G[1 - z, y]*(-(G[0, z]^2*G[1, z]) + 
   4*G[0, z]*G[1, z]^2 - 2*G[0, z]*G[1, z]*G[-z, y] + 4*G[1, z]*G[-z, y]^2) + 
 G[0, y]*(3*G[0, z]^2*G[1, z] - 2*G[0, z]*G[1, z]^2 - G[0, z]*G[1 - z, y]^2 + 
   (2*G[0, z]*G[1, z] - 2*G[1, z]^2)*G[-z, y] + 
   G[1 - z, y]*(G[0, z]^2 - 4*G[0, z]*G[1, z] - 2*G[1, z]*G[-z, y])) + 
 G[1, y]*(-(G[0, z]*G[1, z]^2) + G[1 - z, y]*(-2*G[0, z]*G[1, z] + 
     2*G[1, z]*G[-z, y])) + (G[0, y]*(-4*G[0, z] - 2*G[1, z]) - 3*G[1, z]^2 - 
   4*G[1 - z, y]^2 + G[1, y]*(2*G[0, z] + 4*G[1, z] + 4*G[1 - z, y]) + 
   8*G[1, z]*G[-z, y] - 4*G[-z, y]^2 + G[1 - z, y]*(-8*G[1, z] + 8*G[-z, y]))*
  G[0, 1, z] - 3*G[0, 1, z]^2 + (-2*G[0, y]*G[0, z] - 2*G[0, z]*G[1, y] + 
   4*G[0, z]*G[1, z] - 2*G[1, z]*G[-z, y] - 2*G[0, 1, z])*G[0, 1 - z, y] + 
 (2*G[0, y]*G[1, z] - 2*G[0, z]*G[1, z] + 2*G[1, y]*G[1, z])*G[0, -z, y] + 
 G[0, 1, y]*(2*G[0, z]*G[1 - z, y] + G[0, y]*(-4*G[0, z] + 4*G[1, z] + 
     4*G[1 - z, y]) - 2*G[1, z]*G[-z, y] - 2*G[-z, 1 - z, y]) + 
 G[1 - z, 1, y]*(2*G[0, z]*G[1, z] + G[0, y]*(-2*G[0, z] + 4*G[1, z] + 
     4*G[1 - z, y]) - 2*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 
   2*G[-z, 1 - z, y]) + 
 (-2*G[0, z]*G[1, z] + G[0, y]*(2*G[0, z] - 2*G[1, z] - 2*G[1 - z, y]) + 
   (-2*G[0, z] + 4*G[1, z])*G[1 - z, y] - 2*G[1 - z, y]^2 + 
   G[1, y]*(-2*G[1, z] + 2*G[1 - z, y]))*G[-z, 1 - z, y] + 
 (4*G[0, z] - 4*G[1, z] - 4*G[1 - z, y])*G[0, 0, 1, y] + 
 (6*G[0, y] + 2*G[0, z] - 6*G[1, y] + 10*G[1, z] + 8*G[1 - z, y] - 
   8*G[-z, y])*G[0, 0, 1, z] + 4*G[0, z]*G[0, 0, 1 - z, y] - 
 4*G[1, z]*G[0, 0, -z, y] + (6*G[0, y] + 4*G[0, z] - 6*G[1, y] + 4*G[1, z] + 
   8*G[1 - z, y] - 8*G[-z, y])*G[0, 1, 1, z] + 
 (2*G[0, z] - 4*G[1, z] - 4*G[1 - z, y])*G[0, 1 - z, 1, y] + 
 4*G[0, z]*G[0, 1 - z, 1 - z, y] + 
 (2*G[0, y] - 2*G[0, z] + 2*G[1, y] + 2*G[1, z])*G[0, -z, 1 - z, y] + 
 (-2*G[0, y] - 4*G[1, z] - 4*G[1 - z, y])*G[1 - z, 0, 1, y] - 
 4*G[0, y]*G[1 - z, 1 - z, 1, y] + (2*G[1, z] + 2*G[1 - z, y])*
  G[-z, 0, 1, y] + 2*G[1, z]*G[-z, 0, 1 - z, y] + 
 (2*G[1, z] + 2*G[1 - z, y])*G[-z, 1 - z, 1, y] + 
 (-4*G[1, y] - 4*G[1, z] + 8*G[1 - z, y])*G[-z, 1 - z, 1 - z, y] + 
 8*G[1 - z, y]*G[-z, -z, 1 - z, y] - 12*G[0, 0, 0, 1, z] - 
 8*G[0, 0, 1, 1, z] - 4*G[0, 0, -z, 1 - z, y] - 2*G[0, 1, 1, 1, z] + 
 2*G[0, 1 - z, 0, 1, y] + 4*G[0, 1 - z, 1 - z, 1, y] - 
 2*G[0, 1 - z, -z, 1 - z, y] + 4*G[1 - z, 0, 0, 1, y] + 
 4*G[1 - z, 0, 1 - z, 1, y] + 4*G[1 - z, 1 - z, 0, 1, y] - 
 2*G[1 - z, -z, 0, 1, y] - 2*G[1 - z, -z, 1 - z, 1, y] - 
 12*G[-z, 1 - z, 1 - z, 1 - z, y] - 8*G[-z, -z, 1 - z, 1 - z, y] - 
 8*G[-z, -z, -z, 1 - z, y] + (3*G[0, z]*G[1, z] - 3*G[1, z]^2 + 
   (3*G[0, z] - 8*G[1, z])*G[1 - z, y] - 4*G[1 - z, y]^2 + 
   G[1, y]*(-2*G[0, z] + 2*G[1, z] + 2*G[1 - z, y]) + 
   G[0, y]*(-G[0, z] + G[1, z] + 3*G[1 - z, y]) + 2*G[1, z]*G[-z, y] - 
   2*G[0, 1 - z, y] - 2*G[1 - z, 1, y] + 2*G[-z, 1 - z, y])*Zeta[2] + 
 (119*Zeta[4])/8 + (- 7*G[0, y] - 7*G[0, z] + 6*G[1, y] + 7*G[1, z] + 
   G[1 - z, y])*Zeta[3];


trFFCaCf = 3*G[0, z]^2*G[1, z]^2 - (4*G[0, z]*G[1, z]^3)/3 + 
 (2*G[0, z]^2*G[1, z] - 2*G[0, z]*G[1, z]^2)*G[1 - z, y] + 
 G[0, y]^2*(3*G[0, z]^2 - 2*G[0, z]*G[1, z] - 2*G[0, z]*G[1 - z, y] + 
   G[1, y]*(-4*G[0, z] + 4*G[1, z] + 4*G[1 - z, y])) + 
 G[0, y]*(-6*G[0, z]^2*G[1, z] + 3*G[0, z]*G[1, z]^2 + 
   (-2*G[0, z]^2 + 4*G[0, z]*G[1, z])*G[1 - z, y] + 
   G[1, y]*(2*G[0, z]*G[1, z] + 2*G[0, z]*G[1 - z, y])) + 
 G[1, y]*(3*G[0, z]*G[1, z]^2 + G[1 - z, y]*(6*G[0, z]*G[1, z] - 
     10*G[1, z]*G[-z, y])) - 2*G[0, 1, y]^2 + 
 (-2*G[0, y]^2 - 8*G[0, z]*G[1, z] - 5*G[1, z]^2 + 
   G[1, y]*(-6*G[0, z] - 16*G[1, z] - 16*G[1 - z, y]) + 
   (-4*G[0, z] - 4*G[1, z])*G[1 - z, y] + 
   G[0, y]*(8*G[0, z] - 4*G[1, y] + 10*G[1, z] + 4*G[1 - z, y]))*G[0, 1, z] + 
 11*G[0, 1, z]^2 + (2*G[0, y]*G[0, z] - 2*G[0, z]^2 + 6*G[0, z]*G[1, y] + 
   8*G[0, z]*G[1 - z, y] + 10*G[1, z]*G[-z, y] + 2*G[0, 1, z])*
  G[0, 1 - z, y] + (2*G[0, y]*G[1, z] - 2*G[0, z]*G[1, z] - 
   10*G[1, y]*G[1, z])*G[0, -z, y] + G[1, y]*(10*G[1, z] - 10*G[1 - z, y])*
  G[-z, 1 - z, y] + G[1 - z, 1, y]*(-2*G[0, y]^2 - 6*G[0, z]*G[1, z] + 
   G[0, y]*(2*G[0, z] - 4*G[1, y] - 8*G[1, z] - 8*G[1 - z, y]) + 
   10*G[1, z]*G[-z, y] + 16*G[0, 1, z] + 10*G[-z, 1 - z, y]) + 
 G[0, 1, y]*(-2*G[0, z]*G[1, z] + G[0, y]*(6*G[0, z] - 4*G[1, y] - 
     6*G[1, z] - 6*G[1 - z, y]) - 8*G[0, z]*G[1 - z, y] + 
   10*G[1, z]*G[-z, y] + 4*G[0, 1, z] - 8*G[1 - z, 1, y] + 
   10*G[-z, 1 - z, y]) + (4*G[0, y] - 4*G[0, z] + 8*G[1, y] + 4*G[1, z] + 
   4*G[1 - z, y])*G[0, 0, 1, y] + (-10*G[0, y] + 6*G[0, z] + 22*G[1, y] + 
   2*G[1, z] + 4*G[1 - z, y])*G[0, 0, 1, z] - 4*G[0, z]*G[0, 0, 1 - z, y] - 
 8*G[1, z]*G[0, 0, -z, y] + 8*G[0, y]*G[0, 1, 1, y] + 
 (-26*G[0, y] + 26*G[1, y] + 28*G[1, z] + 12*G[1 - z, y])*G[0, 1, 1, z] + 
 (-4*G[0, y] - 2*G[0, z] + 4*G[1, y] + 8*G[1, z] + 8*G[1 - z, y])*
  G[0, 1 - z, 1, y] - 16*G[0, z]*G[0, 1 - z, 1 - z, y] + 
 (2*G[0, y] - 2*G[0, z] - 10*G[1, y] - 10*G[1, z])*G[0, -z, 1 - z, y] + 
 (2*G[0, y] + 4*G[0, z] + 4*G[1, y] + 8*G[1, z] + 8*G[1 - z, y])*
  G[1 - z, 0, 1, y] + 12*G[0, y]*G[1 - z, 1, 1, y] + 
 16*G[0, y]*G[1 - z, 1 - z, 1, y] + (-10*G[1, z] - 10*G[1 - z, y])*
  G[-z, 0, 1, y] - 10*G[1, z]*G[-z, 0, 1 - z, y] + 
 (-10*G[1, z] - 10*G[1 - z, y])*G[-z, 1 - z, 1, y] + 
 20*G[1, y]*G[-z, 1 - z, 1 - z, y] - 12*G[0, 0, 0, 1, y] - 
 20*G[0, 0, 0, 1, z] - 8*G[0, 0, 1, 1, y] - 28*G[0, 0, 1, 1, z] + 
 12*G[0, 0, 1 - z, 1, y] - 8*G[0, 0, -z, 1 - z, y] - 46*G[0, 1, 1, 1, z] + 
 8*G[0, 1, 1 - z, 1, y] + 6*G[0, 1 - z, 0, 1, y] + 4*G[0, 1 - z, 1, 1, y] - 
 16*G[0, 1 - z, 1 - z, 1, y] + 10*G[0, 1 - z, -z, 1 - z, y] + 
 4*G[1 - z, 0, 1, 1, y] - 16*G[1 - z, 0, 1 - z, 1, y] - 
 16*G[1 - z, 1 - z, 0, 1, y] + 10*G[1 - z, -z, 0, 1, y] + 
 10*G[1 - z, -z, 1 - z, 1, y] + 
 (-2*G[0, y]^2 - 2*G[0, z]^2 + 6*G[0, z]*G[1, z] - 5*G[1, z]^2 + 
   G[1, y]*(6*G[0, z] - 6*G[1, z] - 6*G[1 - z, y]) + 
   (4*G[0, z] - 4*G[1, z])*G[1 - z, y] + 
   G[0, y]*(-8*G[0, z] + 2*G[1, y] + 10*G[1, z] + 4*G[1 - z, y]) - 
   2*G[0, 1, y] + 2*G[0, 1 - z, y] + 2*G[1 - z, 1, y])*Zeta[2] - 
 (311*Zeta[4])/4 + ( 22*G[0, y] + 22*G[0, z] - 18*G[1, y] - 
   52*G[1, z] - 34*G[1 - z, y])*Zeta[3];


trFFCfCf = -(G[0, z]^2*G[1, z]^2) + (-2*G[0, z]^2*G[1, z] + 2*G[0, z]*G[1, z]^2)*
  G[1 - z, y] + G[0, y]^2*(-G[0, z]^2 + 2*G[1, y]^2 + 2*G[0, z]*G[1, z] + 
   G[1, y]*(-4*G[1, z] - 4*G[1 - z, y]) + 2*G[0, z]*G[1 - z, y]) + 
 G[0, y]*((-4*G[1, y]^3)/3 + 2*G[0, z]^2*G[1, z] - 2*G[0, z]*G[1, z]^2 + 
   (2*G[0, z]^2 - 4*G[0, z]*G[1, z])*G[1 - z, y]) + 
 G[1, y]*(-2*G[0, z]*G[1, z]^2 + G[1 - z, y]*(-4*G[0, z]*G[1, z] + 
     8*G[1, z]*G[-z, y])) + 2*G[0, 1, y]^2 + 
 (2*G[0, y]^2 + 8*G[0, z]*G[1, z] + 8*G[1, z]^2 + 
   G[0, y]*(-4*G[0, z] + 4*G[1, y] - 8*G[1, z] - 4*G[1 - z, y]) + 
   (4*G[0, z] + 4*G[1, z])*G[1 - z, y] + 
   G[1, y]*(4*G[0, z] + 12*G[1, z] + 12*G[1 - z, y]))*G[0, 1, z] - 
 8*G[0, 1, z]^2 + (-4*G[0, y]*G[0, z] + 2*G[0, z]^2 - 4*G[0, z]*G[1, y] - 
   8*G[0, z]*G[1 - z, y] - 8*G[1, z]*G[-z, y])*G[0, 1 - z, y] + 
 8*G[1, y]*G[1, z]*G[0, -z, y] + G[1 - z, 1, y]*
  (2*G[0, y]^2 + 4*G[0, z]*G[1, z] + G[0, y]*(-4*G[0, z] + 4*G[1, y] + 
     8*G[1, z] + 8*G[1 - z, y]) - 8*G[1, z]*G[-z, y] - 12*G[0, 1, z] - 
   8*G[-z, 1 - z, y]) + G[0, 1, y]*(4*G[1, y]^2 + 4*G[0, z]*G[1 - z, y] + 
   G[0, y]*(4*G[1, y] + 4*G[1, z] + 4*G[1 - z, y]) - 8*G[1, z]*G[-z, y] - 
   4*G[0, 1, z] + 8*G[1 - z, 1, y] - 8*G[-z, 1 - z, y]) + 
 G[1, y]*(-8*G[1, z] + 8*G[1 - z, y])*G[-z, 1 - z, y] + 
 (-8*G[0, y] - 16*G[1, y])*G[0, 0, 1, y] + 
 (4*G[0, y] - 8*G[0, z] - 16*G[1, y] - 12*G[1, z] - 4*G[1 - z, y])*
  G[0, 0, 1, z] + 4*G[0, z]*G[0, 0, 1 - z, y] + 8*G[1, z]*G[0, 0, -z, y] + 
 (-8*G[0, y] - 8*G[1, y])*G[0, 1, 1, y] + 
 (20*G[0, y] - 4*G[0, z] - 20*G[1, y] - 32*G[1, z] - 12*G[1 - z, y])*
  G[0, 1, 1, z] + (4*G[0, y] + 4*G[0, z] - 4*G[1, y] - 8*G[1, z] - 
   8*G[1 - z, y])*G[0, 1 - z, 1, y] + 16*G[0, z]*G[0, 1 - z, 1 - z, y] + 
 (8*G[1, y] + 8*G[1, z])*G[0, -z, 1 - z, y] + 
 (-4*G[1, y] - 8*G[1, z] - 8*G[1 - z, y])*G[1 - z, 0, 1, y] - 
 12*G[0, y]*G[1 - z, 1, 1, y] - 16*G[0, y]*G[1 - z, 1 - z, 1, y] + 
 (8*G[1, z] + 8*G[1 - z, y])*G[-z, 0, 1, y] + 8*G[1, z]*G[-z, 0, 1 - z, y] + 
 (8*G[1, z] + 8*G[1 - z, y])*G[-z, 1 - z, 1, y] - 
 16*G[1, y]*G[-z, 1 - z, 1 - z, y] + 24*G[0, 0, 0, 1, y] + 
 32*G[0, 0, 0, 1, z] + 16*G[0, 0, 1, 1, y] + 36*G[0, 0, 1, 1, z] - 
 12*G[0, 0, 1 - z, 1, y] + 8*G[0, 0, -z, 1 - z, y] + 8*G[0, 1, 1, 1, y] + 
 48*G[0, 1, 1, 1, z] - 8*G[0, 1, 1 - z, 1, y] - 8*G[0, 1 - z, 0, 1, y] - 
 4*G[0, 1 - z, 1, 1, y] + 16*G[0, 1 - z, 1 - z, 1, y] - 
 8*G[0, 1 - z, -z, 1 - z, y] - 4*G[1 - z, 0, 0, 1, y] - 
 4*G[1 - z, 0, 1, 1, y] + 16*G[1 - z, 0, 1 - z, 1, y] + 
 16*G[1 - z, 1 - z, 0, 1, y] - 8*G[1 - z, -z, 0, 1, y] - 
 8*G[1 - z, -z, 1 - z, 1, y] + (2*G[0, y]^2 + 2*G[0, z]^2 + 4*G[1, y]^2 - 
   12*G[0, z]*G[1, z] + 8*G[1, z]^2 + 
   G[0, y]*(12*G[0, z] - 8*G[1, y] - 8*G[1, z] - 4*G[1 - z, y]) + 
   (-4*G[0, z] + 4*G[1, z])*G[1 - z, y] + 
   G[1, y]*(-4*G[0, z] + 4*G[1, z] + 4*G[1 - z, y]))*Zeta[2] + 69*Zeta[4] + 
 (- 16*G[0, y] - 16*G[0, z] + 12*G[1, y] + 44*G[1, z] + 
   32*G[1 - z, y])*Zeta[3];


(* Results for the form factor with operator $\bar\psi\psi$. {PsiPsiCaCa, PsiPsiCaCf, PsiPsiCfCf} are associated with color factors {C_A^2, CA*CF, CF^2} respectively. *)


PsiPsiCaCa = (G[0, z]^2*G[1, z]^2)/2 - G[0, z]*G[1, z]^3 + 
 G[0, y]^2*(G[0, z]^2/2 - G[0, z]*G[1, z] + G[1, z]^2/2 + 
   (-G[0, z] + G[1, z])*G[1 - z, y] + G[1 - z, y]^2/2) - 
 2*G[0, z]*G[1, z]*G[-z, y]^2 + (8*G[1, z]*G[-z, y]^3)/3 + 
 G[1 - z, y]^2*(G[0, z]^2/2 - 2*G[0, z]*G[1, z] - 2*G[1, z]*G[-z, y]) + 
 G[1 - z, y]*(G[0, z]^2*G[1, z] - 3*G[0, z]*G[1, z]^2 + 
   2*G[0, z]*G[1, z]*G[-z, y] - 4*G[1, z]*G[-z, y]^2) + 
 G[1, y]*(-(G[0, z]*G[1, z]^2) + G[1 - z, y]*(-2*G[0, z]*G[1, z] + 
     2*G[1, z]*G[-z, y])) + G[0, y]*(-(G[0, z]^2*G[1, z]) + 
   G[0, z]*G[1, z]^2 + G[0, z]*G[1 - z, y]^2 + 2*G[0, z]*G[1, z]*G[-z, y] - 
   2*G[1, z]*G[-z, y]^2 + G[1 - z, y]*(-G[0, z]^2 + 2*G[0, z]*G[1, z] + 
     2*G[1, z]*G[-z, y])) + (4*G[0, z]*G[1, z] + G[1, z]^2 + 
   G[1, y]*(2*G[0, z] + 4*G[1, z] + 4*G[1 - z, y]) + 
   G[1 - z, y]*(4*G[0, z] - 8*G[-z, y]) + 
   G[0, y]*(2*G[0, z] - 2*G[1, z] - 4*G[-z, y]) - 4*G[0, z]*G[-z, y] + 
   8*G[-z, y]^2)*G[0, 1, z] + G[0, 1, z]^2 + 
 (-2*G[0, z]*G[1, y] - 2*G[0, z]*G[1, z] - 2*G[0, z]*G[1 - z, y] - 
   2*G[1, z]*G[-z, y] - 2*G[0, 1, z])*G[0, 1 - z, y] + 
 (-4*G[0, y]*G[1, z] + 4*G[0, z]*G[1, z] + 2*G[1, y]*G[1, z])*G[0, -z, y] + 
 G[0, 1, y]*(2*G[0, z]*G[1 - z, y] - 2*G[1, z]*G[-z, y] - 
   2*G[-z, 1 - z, y]) + G[1 - z, 1, y]*(2*G[0, z]*G[1, z] + 
   G[0, y]*(-2*G[1, z] - 2*G[1 - z, y]) - 2*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 
   2*G[-z, 1 - z, y]) + (-2*G[0, z]*G[1, z] + (2*G[0, z] + 4*G[1, z])*
    G[1 - z, y] - 2*G[1 - z, y]^2 + G[1, y]*(-2*G[1, z] + 2*G[1 - z, y]) + 
   G[0, y]*(2*G[0, z] - 2*G[1, z] + 2*G[1 - z, y]) + 8*G[1, z]*G[-z, y] + 
   8*G[0, 1, z])*G[-z, 1 - z, y] + 4*G[-z, 1 - z, y]^2 + 
 (-8*G[0, z] - 6*G[1, y] - 10*G[1, z] - 12*G[1 - z, y] + 16*G[-z, y])*
  G[0, 0, 1, z] + 8*G[1, z]*G[0, 0, -z, y] + 
 (-4*G[0, z] - 6*G[1, y] + 2*G[1, z] + 6*G[1 - z, y])*G[0, 1, 1, z] + 
 (4*G[0, y] + 2*G[1, z] + 2*G[1 - z, y])*G[0, 1 - z, 1, y] + 
 (-4*G[0, y] + 4*G[0, z] + 2*G[1, y] + 2*G[1, z])*G[0, -z, 1 - z, y] + 
 (2*G[0, y] - 2*G[0, z] + 2*G[1, z] + 2*G[1 - z, y])*G[1 - z, 0, 1, y] + 
 (2*G[1, z] + 2*G[1 - z, y])*G[-z, 0, 1, y] + 2*G[1, z]*G[-z, 0, 1 - z, y] + 
 (2*G[1, z] + 2*G[1 - z, y])*G[-z, 1 - z, 1, y] + 
 (-4*G[0, y] - 4*G[0, z] - 4*G[1, y] - 4*G[1, z] + 8*G[1 - z, y])*
  G[-z, 1 - z, 1 - z, y] + (-4*G[0, y] - 4*G[0, z] - 8*G[1, z] - 
   8*G[1 - z, y])*G[-z, -z, 1 - z, y] + 24*G[0, 0, 0, 1, z] + 
 8*G[0, 0, 1, 1, z] - 8*G[0, 0, 1 - z, 1, y] + 8*G[0, 0, -z, 1 - z, y] - 
 6*G[0, 1, 1, 1, z] - 6*G[0, 1 - z, 0, 1, y] - 2*G[0, 1 - z, -z, 1 - z, y] - 
 4*G[1 - z, 0, 0, 1, y] - 2*G[1 - z, -z, 0, 1, y] - 
 2*G[1 - z, -z, 1 - z, 1, y] - 12*G[-z, 1 - z, 1 - z, 1 - z, y] + 
 16*G[-z, -z, -z, 1 - z, y] + (-(G[0, z]*G[1, z]) + G[1, z]^2 + 
   G[0, y]*(3*G[0, z] - 3*G[1, z] - G[1 - z, y]) - G[0, z]*G[1 - z, y] + 
   G[1, y]*(-2*G[0, z] + 2*G[1, z] + 2*G[1 - z, y]) + 2*G[1, z]*G[-z, y] - 
   2*G[0, 1 - z, y] - 2*G[1 - z, 1, y] + 2*G[-z, 1 - z, y])*Zeta[2] + 
 (39*Zeta[4])/8 + (-G[0, y] - G[0, z] + 6*G[1, y] - 5*G[1, z] - 
   11*G[1 - z, y])*Zeta[3];


PsiPsiCaCf = (7*G[0, z]*G[1, z]^3)/3 + G[0, y]^2*(2*G[0, z]*G[1, z] - 2*G[1, z]^2 + 
   (2*G[0, z] - 4*G[1, z])*G[1 - z, y] - 2*G[1 - z, y]^2 + 
   G[1, y]*(-2*G[0, z] + 2*G[1, z] + 2*G[1 - z, y])) - 
 2*G[0, z]*G[1, z]^2*G[-z, y] + (6*G[0, z]*G[1, z] - 2*G[1, z]^2)*
  G[-z, y]^2 - (20*G[1, z]*G[-z, y]^3)/3 + 
 G[1 - z, y]^2*(-2*G[0, z]^2 + 4*G[0, z]*G[1, z] + 8*G[1, z]*G[-z, y]) + 
 G[1 - z, y]*(-2*G[0, z]^2*G[1, z] + 9*G[0, z]*G[1, z]^2 - 
   4*G[0, z]*G[1, z]*G[-z, y] + 8*G[1, z]*G[-z, y]^2) + 
 G[1, y]*(G[0, z]*G[1, z]^2 + G[1 - z, y]*(2*G[0, z]*G[1, z] - 
     6*G[1, z]*G[-z, y])) + G[0, y]*(-2*G[0, z]*G[1, z]^2 - 
   2*G[0, z]*G[1 - z, y]^2 + G[1, y]*(2*G[0, z]*G[1, z] + 
     2*G[0, z]*G[1 - z, y]) + 2*G[1, z]^2*G[-z, y] + 6*G[1, z]*G[-z, y]^2 + 
   G[1 - z, y]*(2*G[0, z]^2 - 6*G[0, z]*G[1, z] - 4*G[1, z]*G[-z, y])) + 
 2*G[0, 1, y]^2 + (-4*G[0, z]*G[1, z] - G[1, z]^2 + 
   G[1, y]*(-2*G[0, z] - 8*G[1, z] - 8*G[1 - z, y]) + 4*G[1 - z, y]^2 + 
   4*G[0, z]*G[-z, y] - 20*G[-z, y]^2 + 
   G[0, y]*(-2*G[0, z] - 4*G[1, y] + 6*G[1, z] + 4*G[1 - z, y] + 
     4*G[-z, y]) + G[1 - z, y]*(-8*G[0, z] + 16*G[-z, y]))*G[0, 1, z] + 
 G[0, 1, z]^2 + (-4*G[0, y]*G[0, z] + 2*G[0, z]*G[1, y] + 
   14*G[0, z]*G[1, z] + 6*G[0, z]*G[1 - z, y] + 6*G[1, z]*G[-z, y] - 
   6*G[0, 1, z])*G[0, 1 - z, y] + (8*G[0, y]*G[1, z] - 16*G[0, z]*G[1, z] - 
   6*G[1, y]*G[1, z] + 8*G[0, 1, z])*G[0, -z, y] + 
 (G[1, y]*(6*G[1, z] - 6*G[1 - z, y]) + G[0, y]*(8*G[1, z] - 4*G[1 - z, y]) + 
   (-4*G[0, z] - 16*G[1, z])*G[1 - z, y] + 8*G[1 - z, y]^2 - 
   24*G[1, z]*G[-z, y] - 16*G[0, 1, z])*G[-z, 1 - z, y] - 
 12*G[-z, 1 - z, y]^2 + G[1 - z, 1, y]*(-2*G[0, z]*G[1, z] + 
   G[0, y]*(-4*G[0, z] - 4*G[1, y] + 2*G[1, z] + 2*G[1 - z, y]) + 
   6*G[1, z]*G[-z, y] + 8*G[0, 1, z] + 6*G[-z, 1 - z, y]) + 
 G[0, 1, y]*(-2*G[0, z]*G[1, z] + G[0, y]*(2*G[0, z] + 4*G[1, y] - 
     2*G[1, z] - 2*G[1 - z, y]) - 4*G[0, z]*G[1 - z, y] + 
   6*G[1, z]*G[-z, y] + 4*G[0, 1, z] - 12*G[1 - z, 1, y] + 
   6*G[-z, 1 - z, y]) + (-4*G[0, y] - 8*G[1, y])*G[0, 0, 1, y] + 
 (8*G[0, z] + 10*G[1, y] + 6*G[1, z] + 20*G[1 - z, y] - 24*G[-z, y])*
  G[0, 0, 1, z] + 12*G[0, z]*G[0, 0, 1 - z, y] - 20*G[1, z]*G[0, 0, -z, y] - 
 8*G[0, y]*G[0, 1, 1, y] + (-4*G[0, z] + 14*G[1, y] - 10*G[1, z] - 
   18*G[1 - z, y])*G[0, 1, 1, z] + 
 (-4*G[0, y] + 4*G[0, z] + 4*G[1, y] - 2*G[1, z] - 2*G[1 - z, y])*
  G[0, 1 - z, 1, y] - 4*G[0, z]*G[0, 1 - z, 1 - z, y] + 
 (8*G[0, y] - 16*G[0, z] - 6*G[1, y] - 6*G[1, z])*G[0, -z, 1 - z, y] + 
 (-2*G[0, y] + 6*G[0, z] + 4*G[1, y] - 2*G[1, z] - 2*G[1 - z, y])*
  G[1 - z, 0, 1, y] + 16*G[0, y]*G[1 - z, 1, 1, y] + 
 4*G[0, y]*G[1 - z, 1 - z, 1, y] + (-8*G[0, y] - 6*G[1, z] - 6*G[1 - z, y])*
  G[-z, 0, 1, y] + (-8*G[0, z] - 6*G[1, z])*G[-z, 0, 1 - z, y] + 
 (-8*G[0, y] - 6*G[1, z] - 6*G[1 - z, y])*G[-z, 1 - z, 1, y] + 
 (12*G[0, y] + 12*G[0, z] + 12*G[1, y] + 16*G[1, z] - 32*G[1 - z, y])*
  G[-z, 1 - z, 1 - z, y] + (12*G[0, y] + 12*G[0, z] + 24*G[1, z] + 
   16*G[1 - z, y])*G[-z, -z, 1 - z, y] + 12*G[0, 0, 0, 1, y] - 
 24*G[0, 0, 0, 1, z] + 8*G[0, 0, 1, 1, y] + 8*G[0, 0, 1 - z, 1, y] - 
 20*G[0, 0, -z, 1 - z, y] + 22*G[0, 1, 1, 1, z] + 12*G[0, 1, 1 - z, 1, y] + 
 6*G[0, 1 - z, 0, 1, y] + 8*G[0, 1 - z, 1, 1, y] - 
 4*G[0, 1 - z, 1 - z, 1, y] + 6*G[0, 1 - z, -z, 1 - z, y] + 
 8*G[0, -z, 0, 1, y] + 8*G[0, -z, 1 - z, 1, y] + 4*G[1 - z, 0, 0, 1, y] + 
 8*G[1 - z, 0, 1, 1, y] - 4*G[1 - z, 0, 1 - z, 1, y] - 
 4*G[1 - z, 1 - z, 0, 1, y] + 6*G[1 - z, -z, 0, 1, y] + 
 6*G[1 - z, -z, 1 - z, 1, y] + 16*G[-z, 0, 0, 1, y] + 
 8*G[-z, 0, 1 - z, 1, y] + 8*G[-z, 1 - z, 0, 1, y] + 
 48*G[-z, 1 - z, 1 - z, 1 - z, y] + 8*G[-z, -z, 1 - z, 1 - z, y] - 
 40*G[-z, -z, -z, 1 - z, y] + (-2*G[0, z]*G[1, z] - G[1, z]^2 + 
   G[1, y]*(2*G[0, z] - 2*G[1, z] - 2*G[1 - z, y]) + 4*G[0, z]*G[1 - z, y] + 
   4*G[1 - z, y]^2 + G[0, y]*(-6*G[1, y] + 6*G[1, z] + 4*G[1 - z, y]) + 
   6*G[0, 1, y] - 6*G[0, 1 - z, y] - 6*G[1 - z, 1, y])*Zeta[2] + 
 (93*Zeta[4])/4 + (-22*G[1, y] - 4*G[1, z] + 18*G[1 - z, y])*Zeta[3];


PsiPsiCfCf = (-4*G[0, z]*G[1, z]^3)/3 - 2*G[0, z]*G[1, z]^2*G[1 - z, y] + 
 G[0, y]^2*(2*G[1, y]^2 + 2*G[1, z]^2 + 
   G[1, y]*(-4*G[1, z] - 4*G[1 - z, y]) + 4*G[1, z]*G[1 - z, y] + 
   2*G[1 - z, y]^2) + 4*G[1, y]*G[1, z]*G[1 - z, y]*G[-z, y] + 
 (-4*G[0, z]*G[1, z] + 4*G[1, z]^2)*G[-z, y]^2 + (8*G[1, z]*G[-z, y]^3)/3 + 
 G[1 - z, y]^2*(2*G[0, z]^2 - 8*G[1, z]*G[-z, y]) + 
 G[0, y]*((-4*G[1, y]^3)/3 - 4*G[1, z]^2*G[-z, y] - 4*G[1, z]*G[-z, y]^2) - 
 2*G[0, 1, y]^2 + (G[0, y]*(4*G[1, y] - 4*G[1, z] - 4*G[1 - z, y]) + 
   (4*G[0, z] - 8*G[1, z])*G[1 - z, y] - 8*G[1 - z, y]^2 + 
   G[1, y]*(4*G[1, z] + 4*G[1 - z, y]) + 8*G[1, z]*G[-z, y] + 8*G[-z, y]^2)*
  G[0, 1, z] - 2*G[0, 1, z]^2 + (-8*G[0, z]*G[1, z] - 4*G[0, z]*G[1 - z, y] - 
   4*G[1, z]*G[-z, y] + 8*G[0, 1, z])*G[0, 1 - z, y] + 
 (8*G[0, z]*G[1, z] + 4*G[1, y]*G[1, z] - 8*G[0, 1, z])*G[0, -z, y] + 
 G[1 - z, 1, y]*(G[0, y]*(4*G[1, y] + 4*G[1, z] + 4*G[1 - z, y]) - 
   4*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 4*G[-z, 1 - z, y]) + 
 G[0, 1, y]*(4*G[1, y]^2 + G[0, y]*(-4*G[1, y] + 4*G[1, z] + 4*G[1 - z, y]) - 
   4*G[1, z]*G[-z, y] - 4*G[0, 1, z] + 12*G[1 - z, 1, y] - 
   4*G[-z, 1 - z, y]) + (-8*G[0, y]*G[1, z] + 16*G[1, z]*G[1 - z, y] - 
   8*G[1 - z, y]^2 + G[1, y]*(-4*G[1, z] + 4*G[1 - z, y]) + 
   16*G[1, z]*G[-z, y] + 8*G[0, 1, z])*G[-z, 1 - z, y] + 
 8*G[-z, 1 - z, y]^2 + (-4*G[1, y] + 4*G[1, z])*G[0, 0, 1, z] - 
 8*G[0, z]*G[0, 0, 1 - z, y] + 8*G[1, z]*G[0, 0, -z, y] + 
 (8*G[0, y] - 8*G[1, y])*G[0, 1, 1, y] + 
 (8*G[0, z] - 8*G[1, y] + 8*G[1, z] + 20*G[1 - z, y] - 8*G[-z, y])*
  G[0, 1, 1, z] + (-4*G[1, y] - 4*G[1, z] - 4*G[1 - z, y])*
  G[0, 1 - z, 1, y] + 8*G[0, z]*G[0, 1 - z, 1 - z, y] + 
 (8*G[0, z] + 4*G[1, y] + 4*G[1, z])*G[0, -z, 1 - z, y] + 
 (-4*G[1, y] - 4*G[1, z] - 4*G[1 - z, y])*G[1 - z, 0, 1, y] - 
 16*G[0, y]*G[1 - z, 1, 1, y] - 8*G[0, y]*G[1 - z, 1 - z, 1, y] + 
 (8*G[0, y] + 4*G[1, z] + 4*G[1 - z, y])*G[-z, 0, 1, y] + 
 (8*G[0, z] + 4*G[1, z])*G[-z, 0, 1 - z, y] + 
 (8*G[0, y] + 4*G[1, z] + 4*G[1 - z, y])*G[-z, 1 - z, 1, y] + 
 (-8*G[0, y] - 8*G[0, z] - 8*G[1, y] - 16*G[1, z] + 32*G[1 - z, y])*
  G[-z, 1 - z, 1 - z, y] + (-8*G[0, y] - 8*G[0, z] - 16*G[1, z])*
  G[-z, -z, 1 - z, y] - 8*G[0, 0, 1, 1, z] + 8*G[0, 0, -z, 1 - z, y] + 
 8*G[0, 1, 1, 1, y] - 16*G[0, 1, 1, 1, z] - 12*G[0, 1, 1 - z, 1, y] - 
 8*G[0, 1 - z, 1, 1, y] + 8*G[0, 1 - z, 1 - z, 1, y] - 
 4*G[0, 1 - z, -z, 1 - z, y] - 8*G[0, -z, 0, 1, y] - 
 8*G[0, -z, 1 - z, 1, y] - 8*G[1 - z, 0, 1, 1, y] + 
 8*G[1 - z, 0, 1 - z, 1, y] + 8*G[1 - z, 1 - z, 0, 1, y] - 
 4*G[1 - z, -z, 0, 1, y] - 4*G[1 - z, -z, 1 - z, 1, y] - 
 16*G[-z, 0, 0, 1, y] - 8*G[-z, 0, 1 - z, 1, y] - 8*G[-z, 1 - z, 0, 1, y] - 
 48*G[-z, 1 - z, 1 - z, 1 - z, y] - 16*G[-z, -z, 1 - z, 1 - z, y] + 
 16*G[-z, -z, -z, 1 - z, y] + (4*G[1, y]^2 - 8*G[1, z]*G[1 - z, y] - 
   8*G[1 - z, y]^2 - 8*G[0, 1, y] + 8*G[0, 1 - z, y] + 8*G[1 - z, 1, y])*
  Zeta[2] - 22*Zeta[4] + (16*G[1, y] + 8*G[1, z] - 8*G[1 - z, y])*Zeta[3];



(* Results for the form factor with operator $O_4$. {O4CaCa, O4CaCf, O4CfCf} are associated with color factors {C_A^2, CA*CF, CF^2} respectively. *)

O4CaCa = -(G[0, y]^2*G[0, z]^2)/4 + (G[0, y]^2*G[0, z]*G[1, z])/2 + 
 (G[0, y]*G[0, z]^2*G[1, z])/2 + (G[0, y]^2*G[1, z]^2)/4 - 
 G[0, y]*G[0, z]*G[1, z]^2 - (G[0, z]^2*G[1, z]^2)/4 + 
 (G[0, z]*G[1, z]^3)/2 + (G[0, y]^2*G[0, z]*G[1 - z, y])/2 + 
 (G[0, y]*G[0, z]^2*G[1 - z, y])/2 + (G[0, y]^2*G[1, z]*G[1 - z, y])/2 - 
 2*G[0, y]*G[0, z]*G[1, z]*G[1 - z, y] - (G[0, z]^2*G[1, z]*G[1 - z, y])/2 + 
 (3*G[0, z]*G[1, z]^2*G[1 - z, y])/2 + (G[0, y]^2*G[1 - z, y]^2)/4 - 
 G[0, y]*G[0, z]*G[1 - z, y]^2 + (G[0, z]^2*G[1 - z, y]^2)/4 + 
 (G[0, z]*G[1, z]*G[1 - z, y]^2)/2 - G[0, y]^2*G[0, 1, z] + 
 G[0, y]*G[1, z]*G[0, 1, z] - (3*G[1, z]^2*G[0, 1, z])/2 + 
 G[0, y]*G[1 - z, y]*G[0, 1, z] - 3*G[1, z]*G[1 - z, y]*G[0, 1, z] - 
 (G[1 - z, y]^2*G[0, 1, z])/2 - G[0, z]^2*G[0, 1 - z, y] + 
 2*G[0, z]*G[1, z]*G[0, 1 - z, y] + G[0, z]*G[1 - z, y]*G[0, 1 - z, y] - 
 2*G[0, 1, z]*G[0, 1 - z, y] - G[0, y]^2*G[1 - z, 1, y] - 
 2*G[0, 1, y]*G[1 - z, 1, y] + G[0, y]*G[0, 0, 1, z] + 
 2*G[1, z]*G[0, 0, 1, z] + 2*G[1 - z, y]*G[0, 0, 1, z] + 
 G[0, z]*G[0, 0, 1 - z, y] - 3*G[1, z]*G[0, 0, -z, y] - 
 G[0, y]*G[0, 1, 1, z] + 3*G[1, z]*G[0, 1, 1, z] + 
 3*G[1 - z, y]*G[0, 1, 1, z] - G[0, z]*G[0, 1 - z, 1 - z, y] + 
 2*G[0, y]*G[1 - z, 1, 1, y] + G[0, y]*G[1 - z, 1 - z, 1, y] - 
 3*G[0, 0, 0, 1, z] - 2*G[0, 0, 1, 1, z] + 2*G[0, 0, 1 - z, 1, y] - 
 3*G[0, 0, -z, 1 - z, y] - 3*G[0, 1, 1, 1, z] + 2*G[0, 1, 1 - z, 1, y] + 
 2*G[0, 1 - z, 0, 1, y] + 2*G[0, 1 - z, 1, 1, y] - G[0, 1 - z, 1 - z, 1, y] + 
 2*G[1 - z, 0, 0, 1, y] + 2*G[1 - z, 0, 1, 1, y] - G[1 - z, 0, 1 - z, 1, y] - 
 G[1 - z, 1 - z, 0, 1, y] - (G[0, y]^2*Zeta[2])/2 - 
 2*G[0, y]*G[0, z]*Zeta[2] - (G[0, z]^2*Zeta[2])/2 + 
 3*G[0, y]*G[1, z]*Zeta[2] + 3*G[0, z]*G[1, z]*Zeta[2] - 
 2*G[1, z]^2*Zeta[2] + 3*G[0, y]*G[1 - z, y]*Zeta[2] + 
 3*G[0, z]*G[1 - z, y]*Zeta[2] - 4*G[1, z]*G[1 - z, y]*Zeta[2] - 
 G[1 - z, y]^2*Zeta[2] - 2*G[0, 1, z]*Zeta[2] - 2*G[0, 1 - z, y]*Zeta[2] - 
 2*G[1 - z, 1, y]*Zeta[2] - (27*Zeta[4])/8 - 6*G[0, y]*Zeta[3] - 
 6*G[0, z]*Zeta[3] + 11*G[1, z]*Zeta[3] + 11*G[1 - z, y]*Zeta[3];

O4CaCf = -(G[0, y]^2*G[1, z]^2)/2 - G[0, y]^2*G[1, z]*G[1 - z, y] - 
 (G[0, y]^2*G[1 - z, y]^2)/2 - (G[0, z]^2*G[1 - z, y]^2)/2 + 
 G[0, z]*G[1, z]*G[1 - z, y]^2 + G[0, y]^2*G[0, 1, z] + 
 2*G[0, y]*G[1, z]*G[0, 1, z] + 2*G[0, y]*G[1 - z, y]*G[0, 1, z] - 
 G[1 - z, y]^2*G[0, 1, z] + G[0, z]^2*G[0, 1 - z, y] - 
 2*G[0, z]*G[1, z]*G[0, 1 - z, y] + 2*G[0, z]*G[1 - z, y]*G[0, 1 - z, y] + 
 2*G[0, 1, z]*G[0, 1 - z, y] + G[0, y]^2*G[1 - z, 1, y] + 
 2*G[0, 1, y]*G[1 - z, 1, y] - 4*G[0, y]*G[0, 0, 1, z] - 
 2*G[1, z]*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] - 
 4*G[0, z]*G[0, 0, 1 - z, y] + 6*G[1, z]*G[0, 0, -z, y] - 
 2*G[0, y]*G[0, 1, 1, z] - 2*G[0, z]*G[0, 1 - z, 1 - z, y] - 
 2*G[0, y]*G[1 - z, 1, 1, y] + 2*G[0, y]*G[1 - z, 1 - z, 1, y] + 
 6*G[0, 0, 0, 1, z] + 2*G[0, 0, 1, 1, z] - 2*G[0, 0, 1 - z, 1, y] + 
 6*G[0, 0, -z, 1 - z, y] - 2*G[0, 1, 1 - z, 1, y] - 2*G[0, 1 - z, 0, 1, y] - 
 2*G[0, 1 - z, 1, 1, y] - 2*G[0, 1 - z, 1 - z, 1, y] - 
 2*G[1 - z, 0, 0, 1, y] - 2*G[1 - z, 0, 1, 1, y] - 
 2*G[1 - z, 0, 1 - z, 1, y] - 2*G[1 - z, 1 - z, 0, 1, y] + 
 G[0, y]^2*Zeta[2] + G[0, z]^2*Zeta[2] - 2*G[0, y]*G[1, z]*Zeta[2] - 
 2*G[0, z]*G[1, z]*Zeta[2] + G[1, z]^2*Zeta[2] - 
 2*G[0, y]*G[1 - z, y]*Zeta[2] - 2*G[0, z]*G[1 - z, y]*Zeta[2] + 
 2*G[1, z]*G[1 - z, y]*Zeta[2] + 2*G[0, 1, z]*Zeta[2] + 
 2*G[0, 1 - z, y]*Zeta[2] + 2*G[1 - z, 1, y]*Zeta[2] + (73*Zeta[4])/4 + 
 6*G[0, y]*Zeta[3] + 6*G[0, z]*Zeta[3] - 38*G[1, z]*Zeta[3] - 
 38*G[1 - z, y]*Zeta[3];

O4CfCf = -22*Zeta[4] + 24*G[1, z]*Zeta[3] + 24*G[1 - z, y]*Zeta[3];

